Prompt Consistency for Zero-Shot Task Generalization

One of the most impressive results of recent NLP history is the ability of pre-trained language models to solve new tasks in a zero-shot setting. To achieve this, NLP tasks are framed as natural language prompts, generating a response indicating the predicted output. Nonetheless, the performance in such settings often lags far behind its supervised counterpart, suggesting a large space for potential improvement. In this paper, we explore methods to utilize unlabeled data to improve zero-shot performance. Specifically, we take advantage of the fact that multiple prompts can be used to specify a single task, and propose to regularize prompt consistency, encouraging consistent predictions over this diverse set of prompts. Our method makes it possible to fine-tune the model either with extra unlabeled training data, or directly on test input at inference time in an unsupervised manner. In experiments, our approach outperforms the state-of-the-art zero-shot learner, T0 (Sanh et al., 2022), on 9 out of 11 datasets across 4 NLP tasks by up to 10.6 absolute points in terms of accuracy. The gains are often attained with a small number of unlabeled examples.

==> plot_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import random\n",
    "import csv\n",
    "\n",
    "from collections import OrderedDict\n",
    "from adjustText import adjust_text\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tight_layout()\n",
    "def plot_line(obj_dict, \n",
    "              fname='', \n",
    "              ylabel = 'BLEU', \n",
    "              xticks = '', \n",
    "              yticks='', \n",
    "              xtick_labels='',\n",
    "              loc=\"upper left\", \n",
    "              ylimit=[], \n",
    "              xlimit=[], \n",
    "              xlog_scale=False,\n",
    "              even_space=False,\n",
    "              legend=True):\n",
    "    line_opt=dict(linewidth=3, markersize=12)\n",
    "    fig = plt.figure(figsize=(10, 10))\n",
    "    axes = fig.add_subplot(1, 1, 1)\n",
    "    marker_list=[\"o\", \"v\", \"s\", \"D\", \"x\", \"*\"]\n",
    "    color_list=[\"red\", \"blue\"]\n",
    "    \n",
    "#     axes.set_xlim(xmin * inc_factor, xmax * inc_factor)\n",
    "#     axes.set_ylim(-1, 13)\n",
    "#     axes.set_xlim(-1, len(x))\n",
    "#     axes.set_yscale(\"log\")\n",
    "        \n",
    "    \n",
    "    axes.spines['right'].set_color('black')\n",
    "    axes.spines['top'].set_color('black')\n",
    "    axes.spines['left'].set_color('black')\n",
    "    axes.spines['bottom'].set_color('black')\n",
    "    \n",
    "    axes.spines['right'].set_linewidth(3)\n",
    "    axes.spines['top'].set_linewidth(3)\n",
    "    axes.spines['left'].set_linewidth(3)\n",
    "    axes.spines['bottom'].set_linewidth(3)\n",
    "    labelsize=30\n",
    "    \n",
    "    axes.tick_params(labelsize=labelsize)\n",
    "    \n",
    "#     vaalign=[\"bottom\", \"top\"]\n",
    "    vaalign=[\"top\", \"bottom\"]\n",
    "    haalign=[\"left\", \"left\"]\n",
    "\n",
    "    for i, key in enumerate(obj_dict):\n",
    "        name = key\n",
    "#         print(obj_dict)\n",
    "#         print(key)\n",
    "#         print(obj_dict[key])\n",
    "        print(xticks[:len(obj_dict[key])])\n",
    "        xs = xticks[:len(obj_dict[key])] if not even_space else range(len(obj_dict[key]))\n",
    "        axes.plot(xs, \n",
    "                  obj_dict[key], \n",
    "                  label=name, **line_opt,\n",
    "                  marker=marker_list[i],\n",
    "                  color=color_list[i]) \n",
    "        texts = [axes.text(x, y, '%s' % y, ha=haalign[i], va=vaalign[i], fontsize=labelsize) \\\n",
    "                 for id_, (x,y) in enumerate(zip(xs, obj_dict[key])) if id_ % 2 == 0]\n",
    "        adjust_text(texts)\n",
    "#     axes.legend(loc='upper right', prop={'size': 20})\n",
    "    axes.legend(prop={'size': labelsize}, loc=loc)\n",
    "#     axes.set_xlabel('epoch', fontsize=25)\n",
    "    axes.set_ylabel(ylabel, fontsize=labelsize)\n",
    "#     axes.set_xticks(range(len(obj_dict[key])))\n",
    "    axes.set_xticks(xs)\n",
    "    axes.grid(True)\n",
    "    \n",
    "    if xlog_scale:\n",
    "        axes.set_xscale('log')\n",
    "        \n",
    "    if ylimit != []:\n",
    "        axes.set_ylim(ylimit[0], ylimit[1])\n",
    "        \n",
    "    if xlimit != []:\n",
    "        axes.set_xlim(xlimit[0], xlimit[1])\n",
    "    \n",
    "    if yticks != '':\n",
    "        axes.set_yticks(yticks)\n",
    "    \n",
    "    if xtick_labels != '':\n",
    "        axes.set_xticklabels(xtick_labels)\n",
    "    \n",
    "    if fname != '':\n",
    "        fig.savefig(fname, bbox_inches='tight')\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(fname, label):\n",
    "    rows = []\n",
    "    with open(fname, newline=\"\") as fin:\n",
    "        csvreader = csv.reader(fin, delimiter=',')\n",
    "        for row in csvreader:\n",
    "            rows.append(row)\n",
    "    ticks = [int(x[0]) for x in rows]\n",
    "    \n",
    "    res = OrderedDict([])\n",
    "    for i, name in enumerate(label):\n",
    "        res[name] = [round(float(x[i+1]), 1) for x in rows if x[i+1] != \"\" ]\n",
    "    return res, ticks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('COPA', [78.0, 81.0, 82.0, 83.0, 85.0, 83.0]), ('ANLI R2', [33.7, 33.6, 33.9, 38.9, 37.0, 39.8, 38.5, 38.7, 37.7])])\n",
      "[0, 1, 2, 4, 6, 8, 10, 12, 15]\n"
     ]
    }
   ],
   "source": [
    "prompt_data,  xticks= read_csv(\"data/num_prompt_new.csv\", [\"COPA\", \"ANLI R2\"])\n",
    "print(prompt_data)\n",
    "print(xticks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "rte_data = {'RTE': prompt_data['RTE']}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "plot_line() got an unexpected keyword argument 'xlabel'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-79-a330c705117a>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mplot_line\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrte_data\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mxticks\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrte_data\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'RTE'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylimit\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m60\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m80\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxlimit\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m6.6\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"Accuracy\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfname\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"analysis-prompt.pdf\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m: plot_line() got an unexpected keyword argument 'xlabel'"
     ]
    }
   ],
   "source": [
    "plot_line(rte_data, xlabel=xticks[:len(rte_data['RTE'])], ylimit=[60,80], xlimit=[0,6.6], ylabel=\"Accuracy\", fname=\"analysis-prompt.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 1, 2, 4, 6, 8]\n",
      "[0, 1, 2, 4, 6, 8, 10]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "prompt_data['ANLI R2'] = prompt_data['ANLI R2'][:7]\n",
    "plot_line(prompt_data, xticks=xticks, ylimit=[30,88], xlimit=[0,10.5], loc=\"best\", ylabel=\"\", fname=\"analysis-prompt.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('WIC', [50.3, 54.9, 55.6, 55.8, 54.9, 55.6, 54.5, 55.2]), ('ANLI R2', [33.7, 37.3, 37.6, 39.3, 37.4, 37.5, 37.7, 37.5])])\n",
      "[0, 10, 30, 50, 70, 100, 300, 500]\n"
     ]
    }
   ],
   "source": [
    "num_data,  xticks= read_csv(\"data/num_examples.csv\", [\"WIC\", \"ANLI R2\"])\n",
    "print(num_data)\n",
    "print(xticks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 10, 30, 50, 70, 100, 300, 500]\n",
      "[0, 10, 30, 50, 70, 100, 300, 500]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(num_data, xticks=xticks, ylimit=[30,60], \n",
    "          xlimit=[0,7.5], loc=\"best\", ylabel=\"\", \n",
    "          xlog_scale=False,\n",
    "          even_space=True,\n",
    "          xtick_labels=xticks,\n",
    "          fname=\"analysis-example.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

